Dyn-E: Local Appearance Editing of Dynamic Neural Radiance Fields

Recently, the editing of neural radiance fields (NeRFs) has gained considerable attention, but most prior works focus on static scenes while research on the appearance editing of dynamic scenes is relatively lacking. In this paper, we propose a novel framework to edit the local appearance of dynamic NeRFs by manipulating pixels in a single frame of training video. Specifically, to locally edit the appearance of dynamic NeRFs while preserving unedited regions, we introduce a local surface representation of the edited region, which can be inserted into and rendered along with the original NeRF and warped to arbitrary other frames through a learned invertible motion representation network. By employing our method, users without professional expertise can easily add desired content to the appearance of a dynamic scene. We extensively evaluate our approach on various scenes and show that our approach achieves spatially and temporally consistent editing results. Notably, our approach is versatile and applicable to different variants of dynamic NeRF representations.

==> clean.sh <==
rm -rf *.out
rm -rf *.aux
rm -rf *.bbl
rm -rf *.blg
rm -rf *.fgb_latexmk
rm -rf *.log
rm -rf *.fls
rm -rf *.fdb_latexmk
rm -rf *.dvb
rm -rf *.dvi
rm -rf *.synctex.gz
rm -rf *.xcp

==> contents/comparison/playground/add.py <==
import imageio
import numpy as np
#read image 
orig_img = imageio.imread('000.png')/255.
layer = imageio.imread('layer_d.png')/255.
mask = 1 - layer[:,:,3:]
orig_img = orig_img * mask + (1-mask) * layer[:,:,:3]
imageio.imwrite('orig.png',orig_img)

==> contents/failure/crop_image.py <==
import numpy as np
import cv2
import imageio
orig = imageio.imread('/raid/zsz/nips2023/dyedit_sig/contents/failure/000.png')/255.
layer = imageio.imread('/raid/zsz/nips2023/dyedit_sig/contents/failure/005.png')/255.
h = 0
w = 100
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/failure/edit_crop.png',layer[h:h+200,w:w+355])
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/failure/orig_crop.png',orig[h:h+200,w:w+355])



==> contents/occlusion/crop_image.py <==
import numpy as np
import cv2
import imageio
orig = imageio.imread('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/or.jpg')/255.
layer = imageio.imread('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/edit.png')/255.
h = 300
w = 650
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/edit_crop.png',layer[h:h+300,w:w+512])
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/orig_crop.png',orig[h:h+300,w:w+512])

oc = imageio.imread('oc.jpg')/255.
wooc = imageio.imread('wooc.jpg')/255.
h = 200
w = 800
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/oc_crop.png',oc[h:h+300,w:w+512])
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/wooc_crop.png',wooc[h:h+300,w:w+512])

==> contents/occlusion/save_img.py <==
import numpy as np
import cv2
import imageio
orig = imageio.imread('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/000019.jpg')/255.
layer = imageio.imread('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/layer_d.png')/255.
edit =  layer[...,:3] * layer[...,-1:] +(1 - layer[...,-1:]) * orig
imageio.imwrite('/raid/zsz/nips2023/dyedit_sig/contents/occlusion/edit.png', edit)

==> contents/results/yuang/crop.py <==
import imageio
import numpy as np
# read image 
import glob 
import matplotlib.pyplot as plt
img = imageio.imread('000019.jpg')
img = img[200:200+512, 650:650+512]
imageio.imwrite('000019.jpg', img)
# plt.imshow(img)
# plt.show()
# imgs_path = glob.glob('rgb_map_*.jpg')
# for img_path in imgs_path:
#     img = imageio.imread(img_path)
#     img = img[200:200+512, 550:550+512]
#     imageio.imwrite(img_path, img)
    # plt.imshow(img)
    # plt.show()
    # exit()
